Generalized Degrees Freedom of Noncoherent MIMO Channels with Asymmetric Link Strengths

We study the generalized degrees of freedom (gDoF) of block-fading noncoherent multiple input multiple output (MIMO) channels with asymmetric distributions of link strengths and a coherence time of T symbol durations. We derive the optimal signaling structure for communication for the asymmetric MIMO channel, which is distinct from that for the MIMO channel with independent and identically distributed (i.i.d.) links. We extend the existing results for the single input multiple output (SIMO) channel with i.i.d. links to the asymmetric case, proving that selecting the statistically best antenna is gDoF-optimal. Using the gDoF result for the SIMO channel, we prove that for T=1, the gDoF is zero for MIMO channels with arbitrary link strengths., extending the result for MIMO with i.i.d. links We show that selecting the statistically best antenna is gDoF-optimal for the multiple input single output (MISO) channel. We also derive the gDoF for the 2X2 MIMO channel with different exponents in the direct and cross links. In this setting, we show that it is always necessary to use both the antennas to achieve the gDoF, in contrast to the results for the 2X2 MIMO channel with i.i.d. links. We show that having weaker crosslinks, gives gDoF gain compared to the case with i.i.d. links. For the noncoherent MIMO channel with i.i.d. links, the traditional method of training each transmit antenna independently is degrees of freedom (DoF) optimal, whereas we observe that for the asymmetric 2X2 MIMO channel, the traditional training is not gDoF-optimal. We extend this observation to a larger MX M MIMO channel by demonstrating a strategy that can achieve larger gDoF than a traditional training-based method.

==> anc/Sym_mimo_outerbound.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18643,        444]
NotebookOptionsPosition[     18061,        420]
NotebookOutlinePosition[     18396,        435]
CellTagsIndexPosition[     18353,        432]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"a", " ", "represents"}], " ", "-", 
   RowBox[{
    RowBox[{"\\", "gamma_a"}], " ", "etc"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6876201582787657`*^9, 3.6876201600819473`*^9}, {
  3.743907709405775*^9, 3.743907730840102*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Equal]", "0"}], ",", 
     RowBox[{"b", "\[Equal]", "0"}], ",", 
     RowBox[{"c", "\[Equal]", "0"}], ",", 
     RowBox[{"a", "\[Equal]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"b", "\[Equal]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"c", "\[Equal]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"t1", "\[Equal]", "a"}], ",", 
     RowBox[{"t1", "\[Equal]", 
      RowBox[{"b", "-", "\[Epsilon]"}]}], ",", 
     RowBox[{"t1", "\[Equal]", 
      RowBox[{"a", "+", "c", "+", "1", "-", "\[Epsilon]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"t2", "\[Equal]", "b"}], ",", 
     RowBox[{"t2", "\[Equal]", "c"}], ",", 
     RowBox[{"t2", "\[Equal]", 
      RowBox[{"a", "+", "c", "+", "1", "-", "\[Epsilon]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ineqs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[LessEqual]", "0"}], ",", 
     RowBox[{"b", "\[LessEqual]", "0"}], ",", 
     RowBox[{"c", "\[LessEqual]", "0"}], ",", 
     RowBox[{"a", "\[GreaterEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"b", "\[GreaterEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"c", "\[GreaterEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"t1", "\[GreaterEqual]", "a"}], ",", 
     RowBox[{"t1", "\[GreaterEqual]", 
      RowBox[{"b", "-", "\[Epsilon]"}]}], ",", 
     RowBox[{"t1", "\[GreaterEqual]", 
      RowBox[{"a", "+", "c", "+", "1", "-", "\[Epsilon]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"t2", "\[GreaterEqual]", "b"}], ",", 
     RowBox[{"t2", "\[GreaterEqual]", "c"}], ",", 
     RowBox[{"t2", "\[GreaterEqual]", 
      RowBox[{"a", "+", "c", "+", "1", "-", "\[Epsilon]"}]}], ",", 
     RowBox[{"0", "<", "\[Epsilon]", "<", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs5sub", "=", 
   RowBox[{"Subsets", "[", 
    RowBox[{"eqs", ",", 
     RowBox[{"{", "5", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Len", "=", 
   RowBox[{"Length", "[", "eqs5sub", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", "False"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"solset", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "\[LessEqual]", "Len"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A", "=", 
     RowBox[{"Normal", "@", 
      RowBox[{
       RowBox[{"CoefficientArrays", "[", 
        RowBox[{
         RowBox[{"eqs5sub", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c", ",", "t1", ",", "t2"}], "}"}]}], 
        "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Det", "[", "A", "]"}], "\[NotEqual]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cc", "=", 
        RowBox[{"Reduce", "[", 
         RowBox[{"Union", "[", 
          RowBox[{"ineqs", ",", 
           RowBox[{"eqs5sub", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sol", "=", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"eqs5sub", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "c", ",", "t1", ",", "t2"}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"flag", "=", "True"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{"cc", ",", ",", 
         RowBox[{"flag", "=", "False"}]}], "]"}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"flag", "\[Equal]", "True"}], ",", 
         RowBox[{"solset", "=", 
          RowBox[{"Union", "[", 
           RowBox[{"solset", ",", "sol"}], "]"}]}], ","}], "]"}], ";", 
       RowBox[{"(*", 
        RowBox[{
        "Solution", " ", "added", " ", "to", " ", "solution", " ", "set", " ",
          "only", " ", "if", " ", "cc", " ", "is", " ", "not", " ", "Reduced",
          " ", "to", " ", "false"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"sols", "=", 
        RowBox[{"sols", "||", "cc"}]}], ";"}], "\[IndentingNewLine]", ","}], 
     "]"}]}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", " ", 
     RowBox[{"Length", "[", "solset", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ti", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", "a"}], "+", "1", "-", "\[Epsilon]"}], ",", 
           RowBox[{"a", "+", "1", "+", "b"}], ",", 
           RowBox[{
            RowBox[{"2", " ", "b"}], "+", "1", "-", "\[Epsilon]"}], ",", 
           RowBox[{
            RowBox[{"2", " ", "c"}], "+", "1", "-", "\[Epsilon]"}], ",", 
           "c"}], "]"}], "+", "T", "+", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"T", "-", "1"}], ")"}], " ", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"a", "+", "1", "+", "c"}], ",", "b"}], "]"}]}], "-", "t1",
          "-", "t2", "-", "2"}], " ", ")"}], "/.", 
       RowBox[{"solset", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"timax", "=", "True"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "<=", 
        RowBox[{"Length", "[", "solset", "]"}]}], ",", 
       RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"tj", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Max", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", " ", "a"}], "+", "1", "-", "\[Epsilon]"}], ",", 
              RowBox[{"a", "+", "1", "+", "b"}], ",", 
              RowBox[{
               RowBox[{"2", " ", "b"}], "+", "1", "-", "\[Epsilon]"}], ",", 
              RowBox[{
               RowBox[{"2", " ", "c"}], "+", "1", "-", "\[Epsilon]"}], ",", 
              "c"}], "]"}], "+", "T", "+", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"T", "-", "1"}], ")"}], " ", 
             RowBox[{"Max", "[", 
              RowBox[{
               RowBox[{"a", "+", "1", "+", "c"}], ",", "b"}], "]"}]}], "-", 
            "t1", "-", "t2", "-", "2"}], " ", ")"}], "/.", 
          RowBox[{"solset", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"timax", "=", 
         RowBox[{"Reduce", "[", 
          RowBox[{"timax", "&&", 
           RowBox[{"Reduce", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"ti", "\[GreaterEqual]", "tj"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{"0", "<", "\[Epsilon]", "<", "1"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{"T", ">", "1"}], ")"}]}], "]"}]}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Flag", "=", "True"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{"timax", ",", ",", 
       RowBox[{"Flag", "=", "False"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Flag", "\[Equal]", "True"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Solution for regime \>\"", ",", "timax"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<(a,b,c) = \>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "b", ",", "c"}], "}"}], "/.", 
           RowBox[{"solset", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Dof is \>\"", ",", 
          RowBox[{"Simplify", "[", 
           RowBox[{"ti", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0", "<", "\[Epsilon]", "<", "1"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{"T", ">", "1"}], ")"}], "&&", "timax"}]}], "]"}], ",", 
          "\"\<\\n\>\""}], "]"}], ";"}], "\[IndentingNewLine]", ","}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.687551581306219*^9, 3.687551634824995*^9}, {
   3.687551701945861*^9, 3.68755170759788*^9}, {3.687551763248204*^9, 
   3.6875518120908823`*^9}, {3.687551855177237*^9, 3.6875519313753023`*^9}, {
   3.687551962898097*^9, 3.687552006724522*^9}, {3.687552122512986*^9, 
   3.687552252050168*^9}, {3.687552293552066*^9, 3.687552310707056*^9}, {
   3.687552367623249*^9, 3.687552402196125*^9}, {3.68755249115842*^9, 
   3.6875524976652117`*^9}, {3.687552708288598*^9, 3.687552746199052*^9}, 
   3.687552811036738*^9, {3.687552947538424*^9, 3.687552953534067*^9}, {
   3.687553202264551*^9, 3.687553259241949*^9}, {3.687555064960948*^9, 
   3.6875550773803473`*^9}, {3.6875571065854*^9, 3.687557117256075*^9}, {
   3.687558582686801*^9, 3.687558625842579*^9}, 3.6875586610075903`*^9, {
   3.687620257188189*^9, 3.6876203280984383`*^9}, 3.687620371455254*^9, {
   3.6876204629593363`*^9, 3.68762049429663*^9}, {3.687620723533741*^9, 
   3.6876208436295652`*^9}, 3.687621105353837*^9, {3.6877129077342777`*^9, 
   3.687712909177758*^9}, {3.687713446010415*^9, 3.687713465658311*^9}, {
   3.687713518751672*^9, 3.687713548399228*^9}, {3.687726934262403*^9, 
   3.687726935241085*^9}, {3.687726974221744*^9, 3.687727040904204*^9}, {
   3.6877271050470753`*^9, 3.687727105557228*^9}, {3.687727213715898*^9, 
   3.6877272531235247`*^9}, {3.687727289920514*^9, 3.687727296513401*^9}, {
   3.687727339689386*^9, 3.6877273777900457`*^9}, {3.687727630287965*^9, 
   3.687727665091284*^9}, {3.688398583889174*^9, 3.688398584205351*^9}, 
   3.68839881227389*^9, {3.6883997499230003`*^9, 3.688399762951728*^9}, {
   3.689711879472177*^9, 3.689711893105465*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Solution for regime \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"0", "<", "\[Epsilon]", "<", "1"}], "&&", 
    RowBox[{"T", "\[GreaterEqual]", "3"}]}]}],
  SequenceForm["Solution for regime ", 
   And[
    Inequality[0, Less, $CellContext`\[Epsilon], Less, 1], $CellContext`T >= 
    3]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.68771550127558*^9, 3.6877155330753317`*^9}, 
   3.687715626821826*^9, {3.687715660368248*^9, 3.687715687647175*^9}, 
   3.687715735603819*^9, 3.687715769615713*^9, {3.6877158461965437`*^9, 
   3.6877158823987017`*^9}, 3.6877159830576143`*^9, {3.6877161312979317`*^9, 
   3.6877161389008503`*^9}, 3.687716210902708*^9, {3.687716241851924*^9, 
   3.687716284729796*^9}, {3.687716374166156*^9, 3.687716398263762*^9}, {
   3.68771646279338*^9, 3.6877164780271263`*^9}, 3.687716514446309*^9, 
   3.687716608583539*^9, 3.687716649393814*^9, 3.687727203910334*^9, 
   3.687727344786496*^9, {3.687727382395905*^9, 3.68772739589679*^9}, 
   3.6877275475885487`*^9, 3.688398627018765*^9, 3.689711910265813*^9, 
   3.74390774907941*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(a,b,c) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["(a,b,c) = ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.68771550127558*^9, 3.6877155330753317`*^9}, 
   3.687715626821826*^9, {3.687715660368248*^9, 3.687715687647175*^9}, 
   3.687715735603819*^9, 3.687715769615713*^9, {3.6877158461965437`*^9, 
   3.6877158823987017`*^9}, 3.6877159830576143`*^9, {3.6877161312979317`*^9, 
   3.6877161389008503`*^9}, 3.687716210902708*^9, {3.687716241851924*^9, 
   3.687716284729796*^9}, {3.687716374166156*^9, 3.687716398263762*^9}, {
   3.68771646279338*^9, 3.6877164780271263`*^9}, 3.687716514446309*^9, 
   3.687716608583539*^9, 3.687716649393814*^9, 3.687727203910334*^9, 
   3.687727344786496*^9, {3.687727382395905*^9, 3.68772739589679*^9}, 
   3.6877275475885487`*^9, 3.688398627018765*^9, 3.689711910265813*^9, 
   3.743907749090541*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Dof is \"\>", "\[InvisibleSpace]", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "T", "+", "\[Epsilon]"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\"\\n\"\>"}],
  SequenceForm[
  "Dof is ", 2 (-2 + $CellContext`T + $CellContext`\[Epsilon]), "\n"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.68771550127558*^9, 3.6877155330753317`*^9}, 
   3.687715626821826*^9, {3.687715660368248*^9, 3.687715687647175*^9}, 
   3.687715735603819*^9, 3.687715769615713*^9, {3.6877158461965437`*^9, 
   3.6877158823987017`*^9}, 3.6877159830576143`*^9, {3.6877161312979317`*^9, 
   3.6877161389008503`*^9}, 3.687716210902708*^9, {3.687716241851924*^9, 
   3.687716284729796*^9}, {3.687716374166156*^9, 3.687716398263762*^9}, {
   3.68771646279338*^9, 3.6877164780271263`*^9}, 3.687716514446309*^9, 
   3.687716608583539*^9, 3.687716649393814*^9, 3.687727203910334*^9, 
   3.687727344786496*^9, {3.687727382395905*^9, 3.68772739589679*^9}, 
   3.6877275475885487`*^9, 3.688398627018765*^9, 3.689711910265813*^9, 
   3.7439077490969677`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Solution for regime \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"0", "<", "\[Epsilon]", "<", "1"}], "&&", 
    RowBox[{"1", "<", "T", "\[LessEqual]", "3"}]}]}],
  SequenceForm["Solution for regime ", 
   And[
    Inequality[0, Less, $CellContext`\[Epsilon], Less, 1], 
    Inequality[1, Less, $CellContext`T, LessEqual, 3]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.68771550127558*^9, 3.6877155330753317`*^9}, 
   3.687715626821826*^9, {3.687715660368248*^9, 3.687715687647175*^9}, 
   3.687715735603819*^9, 3.687715769615713*^9, {3.6877158461965437`*^9, 
   3.6877158823987017`*^9}, 3.6877159830576143`*^9, {3.6877161312979317`*^9, 
   3.6877161389008503`*^9}, 3.687716210902708*^9, {3.687716241851924*^9, 
   3.687716284729796*^9}, {3.687716374166156*^9, 3.687716398263762*^9}, {
   3.68771646279338*^9, 3.6877164780271263`*^9}, 3.687716514446309*^9, 
   3.687716608583539*^9, 3.687716649393814*^9, 3.687727203910334*^9, 
   3.687727344786496*^9, {3.687727382395905*^9, 3.68772739589679*^9}, 
   3.6877275475885487`*^9, 3.688398627018765*^9, 3.689711910265813*^9, 
   3.743907749730592*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(a,b,c) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Epsilon]"}]}], "}"}]}],
  SequenceForm["(a,b,c) = ", {0, 0, -1 + $CellContext`\[Epsilon]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.68771550127558*^9, 3.6877155330753317`*^9}, 
   3.687715626821826*^9, {3.687715660368248*^9, 3.687715687647175*^9}, 
   3.687715735603819*^9, 3.687715769615713*^9, {3.6877158461965437`*^9, 
   3.6877158823987017`*^9}, 3.6877159830576143`*^9, {3.6877161312979317`*^9, 
   3.6877161389008503`*^9}, 3.687716210902708*^9, {3.687716241851924*^9, 
   3.687716284729796*^9}, {3.687716374166156*^9, 3.687716398263762*^9}, {
   3.68771646279338*^9, 3.6877164780271263`*^9}, 3.687716514446309*^9, 
   3.687716608583539*^9, 3.687716649393814*^9, 3.687727203910334*^9, 
   3.687727344786496*^9, {3.687727382395905*^9, 3.68772739589679*^9}, 
   3.6877275475885487`*^9, 3.688398627018765*^9, 3.689711910265813*^9, 
   3.7439077497376337`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Dof is \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\"\\n\"\>"}],
  SequenceForm[
  "Dof is ", (-1 + $CellContext`T) (1 + $CellContext`\[Epsilon]), "\n"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.68771550127558*^9, 3.6877155330753317`*^9}, 
   3.687715626821826*^9, {3.687715660368248*^9, 3.687715687647175*^9}, 
   3.687715735603819*^9, 3.687715769615713*^9, {3.6877158461965437`*^9, 
   3.6877158823987017`*^9}, 3.6877159830576143`*^9, {3.6877161312979317`*^9, 
   3.6877161389008503`*^9}, 3.687716210902708*^9, {3.687716241851924*^9, 
   3.687716284729796*^9}, {3.687716374166156*^9, 3.687716398263762*^9}, {
   3.68771646279338*^9, 3.6877164780271263`*^9}, 3.687716514446309*^9, 
   3.687716608583539*^9, 3.687716649393814*^9, 3.687727203910334*^9, 
   3.687727344786496*^9, {3.687727382395905*^9, 3.68772739589679*^9}, 
   3.6877275475885487`*^9, 3.688398627018765*^9, 3.689711910265813*^9, 
   3.7439077497431583`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1205, 627},
WindowMargins->{{Automatic, 98}, {52, Automatic}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 284, 7, 33, "Input"],
Cell[CellGroupData[{
Cell[867, 31, 10539, 249, 864, "Input"],
Cell[CellGroupData[{
Cell[11431, 284, 1124, 21, 24, "Print"],
Cell[12558, 307, 972, 17, 24, "Print"],
Cell[13533, 326, 1114, 21, 42, "Print"],
Cell[14650, 349, 1162, 21, 24, "Print"],
Cell[15815, 372, 1058, 19, 24, "Print"],
Cell[16876, 393, 1157, 23, 42, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)


